Deep Feature-specific Imaging

Modern photon-counting sensors are increasingly dominated by Poisson noise, yet conventional feature-specific imaging (FSI), based on principal component analysis (PCA), is optimized for additive Gaussian noise and variance preservation rather than task-specific objectives, leading to suboptimal performance and a loss of its advantages under Poisson noise. To address this, we introduce DeepFSI, what we believe to be a novel end-to-end optical-electronic framework. DeepFSI "unfreezes" PCA-derived masks, enabling a deep neural network to learn globally optimal measurement masks by computing gradients directly under realistic Poisson and additive noise conditions. Simulations and hardware experiments demonstrate that DeepFSI achieves improved classification accuracy and stronger transfer robustness compared to PCAbased FSI across varying photon budgets, particularly in Poisson-noise-dominant environments. DeepFSI also exhibits enhanced robustness to design choices and performs well under additive Gaussian noise, representing a significant advance for noise-robust computational imaging in photon-limited applications.

==> flatten.py <==
import os
import re
import shutil

def consolidate_latex_inputs(main_latex_file, project_root):
    """
    Consolidates files referenced by \input commands into the project root.

    Args:
        main_latex_file (str): Path to the main .tex file.
        project_root (str): Path to the root directory of the LaTeX project.
    """
    input_pattern = re.compile(r'\\input\{([^}]+)\}')
    processed_files = set()

    def process_file(filepath):
        if filepath in processed_files:
            return
        processed_files.add(filepath)

        with open(filepath, 'r', encoding='utf-8') as f:
            content = f.read()

        matches = input_pattern.findall(content)
        for input_filename in matches:
            # Construct potential source paths
            potential_source_paths = [
                os.path.join(os.path.dirname(filepath), input_filename),
                os.path.join(project_root, input_filename) # Check if already in root
            ]

            found_source = None
            for p_path in potential_source_paths:
                if os.path.exists(p_path) and os.path.isfile(p_path):
                    found_source = p_path
                    break
                # Try adding .tex extension if not present
                if not p_path.endswith('.tex') and os.path.exists(p_path + '.tex') and os.path.isfile(p_path + '.tex'):
                    found_source = p_path + '.tex'
                    break

            if found_source:
                destination_path = os.path.join(project_root, os.path.basename(found_source))
                if not os.path.samefile(found_source, destination_path): # Avoid self-copy
                    print(f"Copying '{found_source}' to '{destination_path}'")
                    shutil.copy2(found_source, destination_path)
                
                # Recursively process the input file
                process_file(found_source)
            else:
                print(f"Warning: Could not find input file '{input_filename}' referenced in '{filepath}'")

    process_file(main_latex_file)

# Example usage:
# main_tex = 'path/to/your/main.tex'
# root_dir = 'path/to/your/project/root'
# consolidate_latex_inputs(main_tex, root_dir)


## ------

import os
import re
import shutil

def consolidate_latex_project(main_tex_file, target_root_dir, search_paths):
    """
    Consolidates LaTeX project files into a single root directory.

    Args:
        main_tex_file (str): Path to the main .tex file.
        target_root_dir (str): Path to the directory where files will be consolidated.
        search_paths (list): List of directories to search for referenced files.
    """

    if not os.path.exists(target_root_dir):
        os.makedirs(target_root_dir)

    referenced_files = set()

    # Function to extract referenced files from a .tex file
    def extract_references(tex_file_path):
        with open(tex_file_path, 'r', encoding='utf-8') as f:
            content = f.read()

        # Find \input commands
        input_matches = re.findall(r'\\input\{(.*?)\}', content)
        for match in input_matches:
            # Add .tex extension if missing, assuming it's a .tex file
            if not match.endswith('.tex'):
                match += '.tex'
            referenced_files.add(match)

        # Find \includegraphics commands
        includegraphics_matches = re.findall(r'\\includegraphics(?:\[.*?\])?\{(.*?)\}', content)
        for match in includeincludegraphics_matches:
            referenced_files.add(match)

    # Start with the main .tex file
    extract_references(main_tex_file)

    # Recursively find references in included .tex files
    processed_tex_files = {os.path.basename(main_tex_file)} # To avoid infinite loops
    while True:
        new_references_found = False
        for ref_file in list(referenced_files): # Iterate over a copy to allow modification
            if ref_file.endswith('.tex') and os.path.basename(ref_file) not in processed_tex_files:
                for path in search_paths:
                    full_path = os.path.join(path, ref_file)
                    if os.path.exists(full_path):
                        extract_references(full_path)
                        processed_tex_files.add(os.path.basename(ref_file))
                        new_references_found = True
                        break
        if not new_references_found:
            break

    # Copy/Move files to the target root directory
    for ref_file in referenced_files:
        found = False
        for path in search_paths:
            source_path = os.path.join(path, ref_file)
            if os.path.exists(source_path):
                destination_path = os.path.join(target_root_dir, os.path.basename(ref_file))
                if not os.path.exists(destination_path): # Avoid overwriting if already exists
                    shutil.copy2(source_path, destination_path) # Use copy2 to preserve metadata
                    print(f"Copied: {source_path} to {destination_path}")
                found = True
                break
        if not found:
            print(f"Warning: Referenced file not found: {ref_file}")

# Example Usage:
if __name__ == "__main__":
    main_tex = 'main.tex' # Your main LaTeX file
    output_root = 'consolidated_latex_project' # The new root directory
    
    # Directories where your .tex and figure files might be located
    # Include the directory of your main .tex file and any subdirectories
    search_dirs = ['.', 'chapters', 'figures', 'sections'] 

    consolidate_latex_project(main_tex, output_root, search_dirs)
    print(f"\nLaTeX project consolidated in '{output_root}'")
    print("Remember to adjust paths in your .tex files if you moved them.")
